Implementing a Restricted Function Space Class in Firedrake

The implementation process of a $\texttt{RestrictedFunctionSpace}$ class in Firedrake, a Python library which numerically solves partial differential equations through the use of the finite element method, is documented. This includes an introduction to the current $\texttt{FunctionSpace}$ class in Firedrake, and the key features that it has. With the current $\texttt{FunctionSpace}$ class, the limitations of the capabilities of the solvers in Firedrake when imposing Dirichlet boundary conditions are explored, as well as what the $\texttt{RestrictedFunctionSpace}$ class does differently to remove these issues. These will be considered in both a mathematical way, and in the code as an abstraction of the mathematical ideas presented. Finally, the benefits to the user of the $\texttt{RestrictedFunctionSpace}$ class are considered, and demonstrated through tests and comparisons. This leads to the conclusion that in particular, the eigensolver in Firedrake is improved through the use of the $\texttt{RestrictedFunctionSpace}$, through the removal of eigenvalues associated with the Dirichlet boundary conditions for a system.

==> code_for_report/eigenvalue_problem_ocean_basins.py <==
import numpy as np 
import matplotlib.pyplot as plt

"""
This is the code that solves the ocean basins eigenproblem. This is done with
multiple shifts.
"""

plt.rcParams.update({'font.size': 30})

from firedrake import *
Lx, Ly = 1, 1
n0 = 50
mesh = RectangleMesh(n0, n0, Lx, Ly, reorder=None)
V = FunctionSpace(mesh, "CG", 1)
bc = DirichletBC(V, 0, "on_boundary")
n = 300
phi, psi = TestFunction(V), TrialFunction(V)

opts = {"eps_gen_non_hermitian": None, "eps_largest_imaginary": None,
        "st_type": "shift", "eps_target": None,
        "st_pc_factor_shift_type": "NONZERO"} # options for solver

eigenproblem_2_shift = LinearEigenproblem(
        A=phi*psi.dx(0)*dx,
        M=-inner(grad(psi), grad(phi))*dx - psi*phi*dx,
        bcs=bc, bc_shift=2, restrict=False)
eigensolver_2_shift = LinearEigensolver(eigenproblem_2_shift, n_evals=n,
                                        solver_parameters=opts) 
nconv_2_shift = eigensolver_2_shift.solve()


eigenproblem_0_shift = LinearEigenproblem(
        A=phi*psi.dx(0)*dx,
        M=-inner(grad(psi), grad(phi))*dx - psi*phi*dx,
        bcs=bc, bc_shift=0.0, restrict=False)

eigensolver_0_shift = LinearEigensolver(eigenproblem_0_shift, n_evals=n,
                                        solver_parameters=opts) 
nconv_0_shift = eigensolver_0_shift.solve()

print("Number of eigenvalues converged (shift=2):", nconv_2_shift)
print("Number of eigenvalues converged (shift=0):", nconv_0_shift)
print("Number of eigenvalues searched for:", n)

min_n_conv = min(nconv_2_shift, nconv_0_shift)
evals_2_shift_real, evals_2_shift_imag = np.zeros(min_n_conv, dtype=complex), np.zeros(min_n_conv, dtype=complex)
evals_0_shift_real, evals_0_shift_imag = np.zeros(min_n_conv, dtype=complex), np.zeros(min_n_conv, dtype=complex)
for i in range(min_n_conv):
    eval = eigensolver_2_shift.eigenvalue(i)
    evals_2_shift_real[i] = np.real(eval)
    evals_2_shift_imag[i] = np.imag(eval)
    eval2 = eigensolver_0_shift.eigenvalue(i)
    evals_0_shift_real[i] = np.real(eval2)
    evals_0_shift_imag[i] = np.imag(eval2)

plt.scatter(evals_2_shift_real, evals_2_shift_imag, color="b", label=r"Shift=2")
plt.scatter(evals_0_shift_real, evals_0_shift_imag, color="r", label=r"Shift=0")
plt.xscale("log")
plt.title(rf"First {min_n_conv} Eigenvalues [Sorted By Largest Imaginary Part], Created Using Different Shift Values", wrap=True)
plt.xlabel("Real Part")
plt.ylabel("Imaginary Part")
plt.legend()
plt.show()


eigenproblem_res = LinearEigenproblem(
        A=phi*psi.dx(0)*dx,
        M=-inner(grad(psi), grad(phi))*dx - psi*phi*dx,
        bcs=bc, bc_shift=2, restrict=True)
eigensolver_res = LinearEigensolver(eigenproblem_res, n_evals=n, solver_parameters=opts)
nconv_res = eigensolver_res.solve()

print("Number of eigenvalues converged (restricted):", nconv_res)

evals_real_res = np.zeros(nconv_res, dtype=complex)
evals_imag_res = np.zeros(nconv_res, dtype=complex)
for i in range(nconv_res):
    eval = eigensolver_res.eigenvalue(i)
    evals_real_res[i] = np.real(eval)
    evals_imag_res[i] = np.imag(eval)

overall_min_nconv = min(min_n_conv, nconv_res)

# plotting just up to the min of all three converged values?
plt.scatter(evals_2_shift_real[:overall_min_nconv], evals_2_shift_imag[:overall_min_nconv], color="b", label=r"Shift=2")
plt.scatter(evals_0_shift_real[:overall_min_nconv], evals_0_shift_imag[:overall_min_nconv], color="r", label=r"Shift=0")
plt.scatter(evals_real_res[:overall_min_nconv], evals_imag_res[:overall_min_nconv], color="g", label=r"Restricted")
plt.xscale("log")
plt.title(rf"First {overall_min_nconv} Eigenvalues for the Problem, in the Restricted and Unrestricted Eigensolver", wrap=True)
plt.xlabel("Real Part")
plt.ylabel("Imaginary Part")
plt.legend()
plt.show()

==> code_for_report/manufactured_solution.py <==
"""
This is to solve the problem, with a manufactured solution, in the comparison
to function space section.
"""
from firedrake import *
import matplotlib.pyplot as plt
from firedrake.pyplot import tripcolor, tricontour
import pygments
plt.rcParams.update({'font.size': 26})

mesh = UnitSquareMesh(16, 16)
x, y = SpatialCoordinate(mesh)

# solving in the unrestricted case
V = FunctionSpace(mesh, "CG", 2)
u, v = TrialFunction(V), TestFunction(V)
f = Function(V).interpolate(-2 * (y**3 - 1.5 * y**2) + (x-x**2) * (6*y -3))
G = inner(f, v) * dx
a = inner(grad(u), grad(v)) * dx
bc_left = DirichletBC(V, 0.0, 1)
bc_right = DirichletBC(V, 0.0, 2)

u = Function(V)
solve(a == G, u, bcs=[bc_left, bc_right], restrict=False) 

V_res = RestrictedFunctionSpace(V, boundary_set=[1, 2])
u_res, v_res = TrialFunction(V_res), TestFunction(V_res)
f_res = Function(V_res).interpolate(-2 * (y**3 - 1.5 * y**2) + (x-x**2) * (6*y -3))
G_res = inner(f_res, v_res) * dx
a_res = inner(grad(u_res), grad(v_res)) * dx

bc_left_res = DirichletBC(V_res, 0.0, 1)
bc_right_res = DirichletBC(V_res, 0.0, 2)

u_res = Function(V_res)
solve(a_res == G_res, u_res, bcs=[bc_left_res, bc_right_res], restrict=False)

# interpolating the known solution into the function space. 
u_solution = Function(V).interpolate(-1 * x * (1-x) * (y**3 - 1.5 * y**2))

# printing norms of interest. 
print("Error norm between restricted and unrestricted solutions:", errornorm(u, u_res)) 
print("Error norm between unrestricted and true solutions:", errornorm(u, u_solution))
print("Error norm between restricted and true solutions:", errornorm(u_res, u_solution))

# plotting
fig, [ax1, ax2, ax3] = plt.subplots(nrows=1, ncols=3)
plot_u = tripcolor(u, axes=ax1)
plot_solution = tripcolor(u_solution, axes=ax2)
plot_ures = tripcolor(u_res, axes=ax3)

ax1.set_xlabel("x")
ax1.set_ylabel("y")
ax2.set_xlabel("x")
ax2.set_ylabel("y")
ax2.yaxis.set_label_coords(-0.05, 0.5)
ax3.set_xlabel("x")
ax3.set_ylabel("y")
ax3.yaxis.set_label_coords(-0.05, 0.5)
ax1.set_title("Numerical Solution \n(Unrestricted)", wrap=True)
ax2.set_title("Interpolation of True \nSolution", wrap=True)
ax3.set_title("Numerical Solution \n(Restricted)", wrap=True)
fig.subplots_adjust(right=0.8)
cbar_ax = fig.add_axes([0.85, 0.15, 0.05, 0.7])
fig.colorbar(plot_ures, cax=cbar_ax)
plt.show()

==> code_for_report/poisson_eigenvalue_problem.py <==
"""
This is basically a clone of the eigensolver test in Firedrake, with images
added.
"""
from firedrake import * 
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams.update({'font.size': 22})

n = 10
degree = 4

mesh = IntervalMesh(n, 0, pi) # setting the mesh between 0 and pi
V = FunctionSpace(mesh, "CG", degree)

u = TrialFunction(V)
v = TestFunction(V)
a = (inner(grad(u), grad(v))) * dx

bc = DirichletBC(V, 0.0, "on_boundary") # this is equivalent to a bc on subdomain 1 and 2

# the default M is the one in this problem, so no need to specify in construction
eigenprob_res = LinearEigenproblem(a, bcs=bc, bc_shift=1, restrict=True)
eigenprob = LinearEigenproblem(a, bcs=bc, bc_shift=70, restrict=False)

n_evals = 10

eigensolver_res = LinearEigensolver(
    eigenprob_res, n_evals, solver_parameters={"eps_largest_real": None}
)
nconv_res = eigensolver_res.solve()

eigensolver = LinearEigensolver(
    eigenprob, n_evals, solver_parameters={"eps_largest_real": None}
)
nconv = eigensolver.solve()

print("Number of eigenvalues found (restricted):", nconv_res)
print("Number of eigenvalues found (unrestricted):", nconv)

estimates_res = np.zeros(nconv_res, dtype=complex)
estimates = np.zeros(nconv, dtype=complex)
for k in range(max(nconv_res, nconv)):
    if k < nconv_res:
        estimates_res[k] = eigensolver_res.eigenvalue(k)
    if k < nconv:
        estimates[k] = eigensolver.eigenvalue(k)

eigenmode_real, eigenmode_imag = eigensolver.eigenfunction(0)
eigenmode_r_res, eigenmode_i_res = eigensolver_res.eigenfunction(0)

true_values = [x**2 for x in range(1, nconv_res+1)] # known eigenvalues

for eval in true_values[:n_evals]:
    plt.vlines(eval, ymin=-0.001, ymax=0.001, linestyle="--", color="black", zorder=-1)
plt.scatter(np.real(estimates_res)[:n_evals], 0.001 * np.ones(nconv_res)[:n_evals], 
            s=200, color="b", marker="x", label="Restricted", zorder=1)
plt.scatter(np.real(estimates)[:n_evals], -0.001 * np.ones(nconv)[:n_evals], 
            s=200, color="r", marker="s", label="Unrestricted", zorder=1)
plt.scatter(np.real(true_values)[:n_evals], np.zeros(len(true_values))[:n_evals], 
            s=200, color="g", marker="*", label="Exact", zorder=1)

plt.title(f"First {n_evals} Converged Eigenvalues for the 1D Poisson Eigenproblem")
plt.tick_params(axis='y',  which='both', left=False,  right=False, labelleft=False) 
plt.xlabel(r"$\lambda$ (real)")
plt.legend(loc=(0.79, 0.2))
plt.show()


==> code_for_report/solve_small_poisson_problem.py <==
"""
This code is to demonstrate the use of Firedrake in solving a small Poisson 
equation
"""

from firedrake import *
mesh = UnitSquareMesh(1, 1)
x, y = SpatialCoordinate(mesh)
# create Lagrange element of degree 4
V = FunctionSpace(mesh, "Lagrange", 4)

u = TrialFunction(V)
v = TestFunction(V)

# 1 indicates the left side of mesh, 2 for right side
bc_left = DirichletBC(V, 0.0, 1)
bc_right = DirichletBC(V, 0.0, 2)

# create bilinear form, dx means integral
a = inner(grad(u), grad(v)) * dx

# create linear form
f = Function(V).interpolate(x**2)
G = inner(f, v) * dx 

# solve, u_sol holds solution
u_sol = Function(V)
solve(a == G, u_sol, bcs=[bc_left, bc_right])

==> code_for_report/solve_small_poisson_problem_pres.py <==
"""
Code with comments/blank lines removed
"""
# Unrestricted
from firedrake import *
mesh = UnitSquareMesh(1, 1)
x, y = SpatialCoordinate(mesh)
V = FunctionSpace(mesh, "Lagrange", 2)
u = TrialFunction(V)
v = TestFunction(V)
bc_left = DirichletBC(V, 0.0, 1)
bc_right = DirichletBC(V, 0.0, 2)
bcs=[bc_left, bc_right]
a = inner(grad(u), grad(v)) * dx
f = Function(V).interpolate(x**2)
G = inner(f, v) * dx 
K = assemble(a, bcs=bcs)
u_sol = Function(V)
solve(a == G, u_sol, bcs=bcs)

print(K.M.values)
print("u values:", u_sol.dat.data)

==> code_for_report/solve_small_poisson_problem_restricted_pres.py <==
"""
Code with comments/blank lines removed
"""

# Restricted
from firedrake import *
mesh = UnitSquareMesh(1, 1)
x, y = SpatialCoordinate(mesh)
V = FunctionSpace(mesh, "Lagrange", 2)
u = TrialFunction(V)
v = TestFunction(V)
bc_left = DirichletBC(V, 0.0, 1)
bc_right = DirichletBC(V, 0.0, 2)
bcs=[bc_left, bc_right]
a = inner(grad(u), grad(v)) * dx
f = Function(V).interpolate(x**2)
G = inner(f, v) * dx 
K = assemble(a, bcs=bcs)
u_sol = Function(V)
solve(a == G, u_sol, bcs=bcs, 
      restrict=True)

print(K.M.values)
print("u values:", u_sol.dat.data)

==> code_for_report/solve_small_poisson_problem_restricted_pres_long.py <==
"""
Code with comments/blank lines removed
"""
# Unrestricted
from firedrake import *
mesh = UnitSquareMesh(1, 1)
x, y = SpatialCoordinate(mesh)
V = FunctionSpace(mesh, "Lagrange", 2)
V_res = RestrictedFunctionSpace(V, boundary_set={1, 2})
u = TrialFunction(V_res)
v = TestFunction(V_res)
bc_left = DirichletBC(V_res, 0.0, 1)
bc_right = DirichletBC(V_res, 0.0, 2)
bcs=[bc_left, bc_right]
a = inner(grad(u), grad(v)) * dx
f = Function(V_res).interpolate(x**2)
G = inner(f, v) * dx 
K = assemble(a, bcs=bcs)
u_sol = Function(V_res)
solve(a == G, u_sol, bcs=bcs)

print(K.M.values)
print("u values:", u_sol.dat.data)
